Taming random lasers through active spatial control of the pump

Active control of the pump spatial profile is proposed to exercise control over random laser emission. We demonstrate numerically the selection of any desired lasing mode from the emission spectrum. An iterative optimization method is employed, first in the regime of strong scattering where modes are spatially localized and can be easily selected using local pumping. Remarkably, this method works efficiently even in the weakly scattering regime, where strong spatial overlap of the modes precludes spatial selectivity. A complex optimized pump profile is found, which selects the desired lasing mode at the expense of others, thus demonstrating the potential of pump shaping for robust and controllable singlemode operation of a random laser.

==> anc/SupplemtaryMaterial.tex <==
\documentclass[twocolumn,showpacs,superscriptaddress,floatfix,aps,prl]{revtex4-1}
%\documentclass[twocolumn,osajnl2,showpacs]{revtex4}
\usepackage{amsmath}
\usepackage[dvips]{graphicx}
\usepackage{color}
\definecolor{blue}{rgb}{0,0,1.0}
\definecolor{green}{rgb}{0,1.0,0}
\definecolor{red}{rgb}{1.0,0,0}
\newcommand{\hilight}[1]{\colorbox{yellow}{#1}}
\newcommand{\sg}[1]{\colorbox{red}{#1}}


\begin{document}
\title{Supplementary materials}
\maketitle


\begin{table}[]
\begin{tabular}{|l|llll|llll|}
  \hline
   & \multicolumn{4}{|c|}{Localized}  & \multicolumn{4}{|c|}{Weakly scattering} \\
  \hline
   & $\scriptsize{\text{Mode}_1}$ & $\scriptsize{\text{Mode}_2}$ & $\scriptsize{\text{Mode}_3}$ & $\scriptsize{\text{Mode}_4}$ & $\scriptsize{\text{Mode}_1}$ & $\scriptsize{\text{Mode}_2}$ & $\scriptsize{\text{Mode}_3}$ & $\scriptsize{\text{Mode}_4}$ \\
  \hline
  ${RR_i}_0$      & 0.02 & 0.45 & 0.76 & 1.51 & 0.75 & 0.86 & 1.17 & 0.74 \\
  ${RR_i}_\infty$ & 2.1 & 5.4 & 50.9   & 30.3  & 1.26  & 2.11 & 2.53 & 1.24 \\
  \hline
  ${N_i}_0$   & 0.031 & 0.012 & 0.007 & 0.005 & 0.70 & 0.12 & 0.53 & 0.72 \\
  ${N_i}_\infty$ & 0.057 & 0.017 & 0.013 & 0.01  & 0.81 & 0.28 & 0.74 & 0.81 \\
  \hline
  ${C_{fi}}_\infty$   & 0.67 & 0.82 & 0.77 & 0.76 & 0.2 & 0.28 & 0.21 & 0.31 \\
  \hline
\end{tabular}
\caption{\label{table1}
  Values of the rejection rate (resp. threshold) before optimization (uniform pumping), ${RR_i}_0$ (resp. ${N_i}_0$),
  and after convergence of the iterative process, ${RR_i}_\infty$ (resp. ${N_i}_\infty$), as well as the correlation, $C_{fi}$, of each $\text{Mode}_i$ with the final pump profile, $f_E(x)$.
}
\end{table}
Movie1
Localized case : Evolution of the pump profile and lasing mode profile as the optimization routine processes.
(blue) Pump profile.
(red) Profile of the lasing mode to be selected.

\vspace{10 mm}

Movie2
Weakly scattering case : Evolution of the pump profile and lasing mode profile as the optimization routine processes.
(blue) Pump profile.
(red) Profile of the stationary component of the lasing mode to be selected.



\end{document}


